Communication-constrained multiagent risk estimation: a simulation benchmark for adult sore throat

Distributed predictive agents may need to approach a shared estimate under limited, unreliable communication. We evaluated classical symmetric pairwise gossip among five agents initialized from frozen calibrated predictions in a synthetic adult sore-throat benchmark. Ninety runs across three fixed generator families supplied 270,000 underlying test encounters, each observed through four missingness views. Complete, ring and star graphs were compared at eight interaction budgets and transaction failure probabilities of 0, 0.2 and 0.5. The coordination extension was designed after inspection of the predictive benchmark and is exploratory. Outcomes were disagreement around the conserved arithmetic mean and its exact decomposition of mean-agent Brier error. In the base view at eight attempted pairs and 0.2 failure, disagreement variance was 0.000109 for the complete graph, 0.000134 for the ring and 0.000175 for the star. The paired complete-minus-ring difference was -0.000024 (95% Monte Carlo interval -0.000030 to -0.000019). The centralized mean had base Brier 0.069781, compared with 0.069368 for Kumo alone. Agreement therefore does not establish superiority to the strongest individual predictor. Code, fixed probability inputs and results support replay without model refitting. The study quantifies finite-budget coordination under specified simulation assumptions; it proposes no new gossip algorithm and establishes no clinical accuracy or utility.

==> anc/README.txt <==
ACCOMPANYING SOURCE, SIMULATED INPUTS AND RESULTS

URTI_Multiagent_Code_Data_Results.zip supports standalone replay of the
exploratory five-agent communication experiment. It contains the frozen
configuration, Python scripts, all 360 compact float64 prediction matrices,
simulated labels and encounter IDs, complete run-level and summary results,
a representative message transcript, and numerical verification records.
Extract this archive and follow its README.txt. No predictive model fitting,
pretrained checkpoint, patient data or network service is needed for replay.

URTI_V2_Code_and_Results.zip is the unchanged supporting predictive benchmark
archive. Its SHA256 is:
c8e9f32e8c16a5d176a6f088792c580352dc3ce395da3b90e8f63d3fa58be68e
It includes source/settings/summary results, not full generated encounter
files, fitted model binaries, pretrained weights or a self-contained runtime.
Read REPRODUCIBILITY.txt for the original benchmark's environment and path
requirements. The new communication-input archive does not remove those
requirements if the original predictors themselves are to be regenerated.

All data are simulated. The extension was designed after inspection of the
predictive benchmark and is exploratory; the local freeze is not an external
preregistration. No clinical or deployed-network validation is claimed.


==> anc/REPRODUCIBILITY.txt <==
REPRODUCIBILITY AND ENVIRONMENT NOTES

Study: Local tabular models and graph-derived features for group A streptococcal
risk estimation: a simulation study of adult sore throat

This note accompanies the unchanged computational archive
URTI_V2_Code_and_Results.zip. It explains what can be inspected directly and
what must be prepared for a new computational reproduction. It is not a report
that the complete experiment has been repeated in a clean environment.

Archive SHA-256:
c8e9f32e8c16a5d176a6f088792c580352dc3ce395da3b90e8f63d3fa58be68e

1. Included and omitted material

The archive contains simulation and analysis source, unit tests, numerical
settings, seed lists, feature/graph definitions, input inventories and hashes,
run-level performance metrics, aggregate results, environment observations,
verification receipts, and the original computational report. The original
README describes the completed local workspace as well as the compact bundle;
some paths listed there refer to resources that are not distributed.

Full generated encounter CSVs and associated oracle/assay files, per-case
predictions, fitted model binaries, pretrained checkpoint weights, Python
environments, the container image, and most runtime logs are not included.
For example, data/index.json and data/inventory.csv identify generated files
but do not contain those files. results/kumo/ contains manifests and receipts,
not the row-level Kumo predictions. References to local absolute paths and
container IDs in historical receipts are provenance, not portable locations.

The current manuscript supplies the interpretation and explicit clinical-score
operationalizations. The computational archive is preserved as historical
evidence; its project version labels and earlier report are not a separate
experiment to pool with the manuscript results.

2. What can be checked without regenerating encounters or fitting models

The supplied CSVs permit inspection of all 15,120 primary and 2,160 secondary
metric records, comparison keys, family means and paired contrasts. The code
and parameter ledger specify the hypothetical mechanisms. Hashes permit
integrity checks of included files and identify omitted original artifacts.

In a disposable extraction with suitable Python dependencies, src/analyze.py
can recompute primary summaries from results/all_metrics.csv and data/index.json.
It imports src/benchmark.py, so the baseline dependencies described below are
required even though this analysis step does not fit models. It writes summary
CSVs and an analysis manifest; preserve a separate untouched extraction for
comparison.

The complete audit commands in the original README are not executable against
the compact archive alone. src/audit_results.py requires omitted encounter,
prediction and fitted-model files; src/audit_measurement.py also requires
regenerated secondary artifacts. Historical verification JSON files report
checks performed on the original full workspace, not checks freshly performed
by a reader of this compact package.

3. Baseline Python environment

The recorded baseline environment was Python 3.12.3 on Linux aarch64, with
NumPy 2.5.4, pandas 3.1.0, SciPy 1.18.1, scikit-learn 1.9.1, XGBoost 3.4.1,
interpret-core 0.7.8 and joblib 1.6.0. requirements-observed.txt also records
cupy-cuda13x 14.2.0. That file is an observation of selected installed packages,
not a complete, transitive dependency lockfile or a tested installation recipe.

Prepare an isolated environment with compatible platform wheels and resolved
dependencies. Record the resolved package versions and architecture. The
original baseline environment reused a local numerical package directory via
a .pth reference to:
  /home/endoglin-dgx1/mimic-network-lab-20261101/.venv/lib/python3.12/site-packages
That directory is not distributed and should not be assumed to exist on
another host. Install the required packages into the new environment instead.
interpret-core was installed with --no-deps in the original already populated
environment; copying that installation command into an empty environment does
not supply its dependencies.

The conventional benchmark uses CPU XGBoost. Its optional hardware probe uses
CUDA when supported and can be omitted with --skip-hardware-probe. This option
does not select a different prediction model. The complete twelve-method
experiment nevertheless requires the separate CUDA Kumo stage below.

4. Kumo runtime and host-specific settings

The recorded Kumo environment used structured-data-models 0.2.1 and
PyTorch 2.13.0+cu130 on an NVIDIA GB10 GPU. Inference used CUDA float16, four
estimators, batches of 128, and all 2,000 training context rows. The installed
SDM runtime used its CPU fallback for category-name sorting where cuDF was
absent; model inference remained on CUDA. This package does not distribute
the installed SDM/PyTorch dependency tree or claim that CPU-only inference is
supported by the supplied Kumo entrypoint.

The checkpoint identified in results/kumo/manifest.json is:
  Repository: nvidia/Kumo-Tabular
  Revision: v1.0.1
  Commit: 3c3e10bbdb590ace29e7026847f92db3c603096d
  File: small/classifier.pt
  SHA-256: 1ff91f484e19021aaf7d9eff6cc07e6d95a60b4aaad473e83e2ab2c3bfd2b617

Obtain the identified checkpoint and a compatible CUDA runtime separately,
subject to their own access and license terms, before running offline. Verify
the checkpoint hash rather than assuming a currently downloaded model is the
one used here. The supplied code expects this Hugging Face cache structure:
  $HF_HOME/hub/models--nvidia--Kumo-Tabular/refs/v1.0.1
  $HF_HOME/hub/models--nvidia--Kumo-Tabular/snapshots/<commit>/small/classifier.pt
The refs/v1.0.1 file contains the commit identifier. Required cache files must
already be present because the original runner disables network access.

src/run_kumo.py is a host-specific Docker launcher. In a reproduction copy,
adapt its runtime mount at line 70, which currently maps:
  /home/endoglin-dgx1/kumo-trial-20261022 -> /work (read-only)
The launcher then expects /work/.venv/bin/python and /work/hf-cache inside the
container. It mounts the fresh study root at /study. Merely changing --root
does not change the hard-coded /work runtime mount.

The launcher uses the locally cached image vllm/vllm-openai:v0.27.1 with
--pull=never, --network none and --gpus all. The image is not included; the tag
alone is not a portable build specification. A compatible prepared image and
GPU-enabled Docker installation are required, or the launcher must be adapted
and those changes documented. The mounted Python environment must be usable
inside the chosen container; a host virtual environment is not automatically
container-compatible.

Original bounds were 10 GiB container memory, two CPU cores, a 12 GiB host
available-memory reserve, and a maximum 1,200-second invocation. The inference
script also reserves a 0.04 fraction of GPU memory. These are execution controls
for the original shared machine, not a hardware-minimum specification. Review
them for the reproduction host and record any changes. Preserve model settings
when comparing scientific results. src/kumo_benchmark.py defaults to /study,
accepts --root, requires CUDA, and checks its checkpoint/input/source resume
signature; an old manifest cannot be used to resume changed inputs.

5. Fresh computation sequence

Preserve the distributed archive and its original results. Create a separate
study directory containing src/, tests/ and config/ from the extraction, with
fresh empty data/, results/, artifacts/ and logs/ directories. Do not copy the
completed results into the new run directory: some commands overwrite output,
while other commands intentionally refuse completed results or changed resume
signatures. Keep original receipts separately for comparison.

Prepare the baseline environment and Kumo runtime first. Make any necessary
host-path adaptations before recording the new source freeze. Then run from
the new study root, using the prepared baseline Python interpreter:

  python -m unittest discover -s tests -v
  python -m src.simulate
  python -m src.record_freeze
  python -m src.benchmark
  python -m src.run_kumo
  python -m src.evaluate_kumo
  python -m src.analyze
  python -m src.measurement_audit
  python -m src.audit_results
  python -m src.audit_measurement

These commands document the workflow, not a tested clean-environment recipe.
The Python executable name may differ in the prepared environment. A fresh
generation index records new runtime information and therefore may have a
different file hash even when numerical inputs match. record_freeze must follow
generation and precede fitting; it preserves copied benchmark/analysis freeze
receipts under config/prior_freezes and records the new hashes. Changed source
files and all environment differences should be reported with the reproduced
results rather than presented as the original execution.

The primary audit includes a local Docker service-state check. Historical
container IDs from the distributed receipts cannot be inspected on another
host. Run the audit against newly generated receipts from the reproduction
host; keep any adaptations to this operational check explicit and separate
from numerical verification.

Optional src/build_report.py rebuilds the earlier computational report, not
the LaTeX manuscript. It additionally requires ReportLab, DejaVu font files
at the paths specified near the top of that script, and a genuine newly
recorded results/test_receipt.json. The LaTeX manuscript builds separately and
does not require running the simulation or Kumo.

6. Validation boundaries

The reported original execution passed 23 automated tests. Separate routines
recomputed Brier scores from all saved primary and secondary per-case
predictions and replayed representative conventional and secondary fitted
artifacts. Saved Kumo class alignment, hashes and sigmoid recalculation were
checked; complete Kumo inference was not independently repeated.

Preparation of this submission package did not regenerate encounters, refit
models, or validate a new portable numerical environment. Bitwise equivalence
across architectures, package builds and GPU runtimes has not been established.
Compare the same case identities, prediction targets, preprocessing, fitting
settings and paired estimands, and report numerical differences with their
environmental context. None of these computational checks constitutes external
clinical validation or evidence of benefit for patients.

